"Bursts, Beats, and Beyond": Uncovering the landscape from accretion to ignition of 4U 1728-34 using AstroSat

A comprehensive study on persistent and thermonuclear burst emission of 4U 1728-34, commonly known as 'Slow Burster' is performed using seven archival observations of AstroSat spanning from 2016-2019. The burst-free persistent spectra can be well fitted with a blackbody (bbody) and a powerlaw (powerlaw) components, with a powerlaw photon index (Gamma) was found to be ~2 indicating the source was in "high/soft" bananna state or intermediate state. The time averaged power density spectrum reveals the presence of twin kilohertz Quasi Periodic Oscillations (kHz QPOs) with centroid frequencies 619+/-10 Hz and 965+/-6 Hz with a maximum fractional root mean squared amplitude of 6.24+/-1.31% at ~16 keV. From the upper kHz QPO, we infer the magnetospheric disk radius to be ~17 km, corresponding to a magnetic field strength of 0.35-1.27 * 10^7 G. The burst spectral evolution indicates Photospheric Radius Expansion (PRE) in five bursts, yeilding a touchdown radius of 3.1-5.47 km. These bursts reached near-Eddington luminosities, through which the distance of the source was calculated to be 5.18-5.21 kpc. Two of the bursts show coherent oscillations at 362.81-363.93 Hz. The presence of twin kHz QPOs and coherent Burst Oscillations allows us to provide two different estimates for the spin frequency of the Neutron Star in the system, for the first time using AstroSat.

==> images/energy_resolved/energy_resolved_bursts.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# %matplotlib notebook\n",
    "import glob\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from astropy.io import fits\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.signal import find_peaks\n",
    "\n",
    "\n",
    "params = {\n",
    "    'text.usetex': True,\n",
    "    'font.family': 'serif',\n",
    "    'font.size': 15,  # Set the font size to 12 points\n",
    "    'xtick.minor.visible': True,\n",
    "    'ytick.minor.visible': True,\n",
    "}\n",
    "matplotlib.rcParams.update(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "main_path = \"/Users/starlabiitb/4U_1728-34/LAXPC/observations\"\n",
    "main_lcs = glob.glob(main_path + \"/*/output/burst/0.1s*lc\")\n",
    "sub_lcs = glob.glob(main_path + \"/*/output/burst/0.5s*lc\")\n",
    "\n",
    "main_lcs.sort()\n",
    "sub_lcs.sort()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/starlabiitb/4U_1728-34/LAXPC/observations/20160805_G05_190T01_9000000578/output/burst/0.1s_15.0_21.0keV.lc\n",
      "/Users/starlabiitb/4U_1728-34/LAXPC/observations/20160805_G05_190T01_9000000578/output/burst/0.1s_21.0_30.0keV.lc\n",
      "/Users/starlabiitb/4U_1728-34/LAXPC/observations/20160805_G05_190T01_9000000578/output/burst/0.1s_3.0_9.0keV.lc\n",
      "/Users/starlabiitb/4U_1728-34/LAXPC/observations/20160805_G05_190T01_9000000578/output/burst/0.1s_30.0_40.0keV.lc\n",
      "/Users/starlabiitb/4U_1728-34/LAXPC/observations/20160805_G05_190T01_9000000578/output/burst/0.1s_9.0_15.0keV.lc\n"
     ]
    }
   ],
   "source": [
    "for i in main_lcs[0:5]:\n",
    "    print(i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_lc_details(lightcurve_file):\n",
    "    headers = fits.open(lightcurve_file)[0].header\n",
    "    data = fits.open(lightcurve_file)[1].data\n",
    "    obs_id = headers['OBS_ID']\n",
    "    offset = headers['TSTARTI']\n",
    "    time = np.array(data['TIME'])\n",
    "    rate = np.array(data['RATE'])\n",
    "    rate_err = np.array(data['ERROR'])\n",
    "    return obs_id, time, rate, rate_err, offset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "20\n",
      "20\n"
     ]
    }
   ],
   "source": [
    "main_data_list = []\n",
    "for i, lc in enumerate(main_lcs):\n",
    "    obs_id, time, rate, rate_err, offset = get_lc_details(lc)\n",
    "    main_data_list.append({\n",
    "        'obs_id': obs_id,\n",
    "        'time': time,\n",
    "        'rate': rate,\n",
    "        'rate_err': rate_err,\n",
    "        'offset': offset\n",
    "    })\n",
    "main_data = pd.DataFrame(main_data_list)\n",
    "print(len(main_data))\n",
    "\n",
    "sub_data_list = []\n",
    "for i, lc in enumerate(sub_lcs):\n",
    "    obs_id, time, rate, rate_err, offset = get_lc_details(lc)\n",
    "    sub_data_list.append({\n",
    "        'obs_id': obs_id,\n",
    "        'time': time,\n",
    "        'rate': rate,\n",
    "        'rate_err': rate_err,\n",
    "        'offset': offset\n",
    "    })\n",
    "sub_data = pd.DataFrame(sub_data_list)\n",
    "print(len(sub_data))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "lightcurves = pd.DataFrame({\n",
    "        'o1s_time': main_data['time'],\n",
    "        'o1s_rate': main_data['rate'],\n",
    "        'o1s_rate_err': main_data['rate_err'],\n",
    "        'o1s_offset': main_data['offset'],\n",
    "        'o5s_time': sub_data['time'],\n",
    "        'o5s_rate': sub_data['rate'],\n",
    "        'o5s_rate_err': sub_data['rate_err'],\n",
    "        'o5s_offset': sub_data['offset']\n",
    "    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "obs_id_1 = {\n",
    "    'o1s_time': lightcurves['o1s_time'][0:5] - lightcurves['o1s_offset'][0],\n",
    "    'o1s_rate': lightcurves['o1s_rate'][0:5],\n",
    "    'o1s_rate_err': lightcurves['o1s_rate_err'][0:5],\n",
    "    'o1s_offset': lightcurves['o1s_offset'][0:5]\n",
    "}\n",
    "\n",
    "obs_id_2 = {\n",
    "    'o1s_time': lightcurves['o1s_time'][5:10],\n",
    "    'o1s_rate': lightcurves['o1s_rate'][5:10],\n",
    "    'o1s_rate_err': lightcurves['o1s_rate_err'][5:10],\n",
    "    'o1s_offset': lightcurves['o1s_offset'][5:10]\n",
    "}\n",
    "\n",
    "obs_id_3 = {\n",
    "    'o1s_time': lightcurves['o1s_time'][10:15],\n",
    "    'o1s_rate': lightcurves['o1s_rate'][10:15],\n",
    "    'o1s_rate_err': lightcurves['o1s_rate_err'][10:15],\n",
    "    'o1s_offset': lightcurves['o1s_offset'][10:15]\n",
    "}\n",
    "\n",
    "obs_id_4 = {\n",
    "    'o1s_time': lightcurves['o1s_time'][15:20],\n",
    "    'o1s_rate': lightcurves['o1s_rate'][15:20],\n",
    "    'o1s_rate_err': lightcurves['o1s_rate_err'][15:20],\n",
    "    'o1s_offset': lightcurves['o1s_offset'][15:20]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([41225.8678633])"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "peaks, _ = find_peaks(obs_id_1['o1s_rate'][0], height=200, width=10)\n",
    "peaks\n",
    "\n",
    "tmin = obs_id_1['o1s_time'][0][peaks]-10\n",
    "tmax = tmin+100\n",
    "# mask = (obs_id_1['o1s_time'][0] > tmin) & (obs_id_1['o1s_time'][0] < tmax)\n",
    "tmin"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-10.0, 40.0)"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(obs_id_1['o1s_time'][0][mask] + 1.5, obs_id_1['o1s_rate'][0][mask], lw =1, c = \"C2\")\n",
    "plt.xlim(-10, 40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-5.0, 30.0)"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.step(obs_id_1['o1s_time'][0] - t_burst + 1.5, obs_id_1['o1s_rate'][0], where='mid', lw =1, c = \"C2\")\n",
    "plt.step(obs_id_1['o1s_time'][1] - t_burst + 1.5, obs_id_1['o1s_rate'][1], where='mid', lw =1, c = \"C3\")\n",
    "plt.step(obs_id_1['o1s_time'][2] - t_burst + 1.5, obs_id_1['o1s_rate'][2], where='mid', lw =1, c = \"C0\")\n",
    "plt.step(obs_id_1['o1s_time'][3] - t_burst + 1.5, obs_id_1['o1s_rate'][3], where='mid', lw =1, c = \"C4\")\n",
    "plt.step(obs_id_1['o1s_time'][4] - t_burst + 1.5, obs_id_1['o1s_rate'][4], where='mid', lw =1, c = \"C1\")\n",
    "plt.xlim(-5,30)\n",
    "# plt.xlim(obs_id_1['o1s_time'][0][peaks] - obs_id_1[\"o1s_offset\"][0] - 10, obs_id_1['o1s_time'][0][peaks] - obs_id_1[\"o1s_offset\"][0] + 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "obs_id_1 = {\n",
    "    \"obs_id\": data[\"obs_id\"][0:5],\n",
    "    \"time\": data[\"time\"][0:5],\n",
    "    \"rate\": data[\"rate\"][0:5],\n",
    "    \"rate_err\": data[\"rate_err\"][0:5]\n",
    "    }\n",
    "obs_id_1 = pd.DataFrame(obs_id_1)\n",
    "\n",
    "obs_id_2 = {\n",
    "    \"obs_id\": data[\"obs_id\"][5:10],\n",
    "    \"time\": data[\"time\"][5:10],\n",
    "    \"rate\": data[\"rate\"][5:10],\n",
    "    \"rate_err\": data[\"rate_err\"][5:10]\n",
    "    }\n",
    "obs_id_2 = pd.DataFrame(obs_id_2)\n",
    "\n",
    "obs_id_3 = {\n",
    "    \"obs_id\": data[\"obs_id\"][10:15],\n",
    "    \"time\": data[\"time\"][10:15],\n",
    "    \"rate\": data[\"rate\"][10:15],\n",
    "    \"rate_err\": data[\"rate_err\"][10:15]\n",
    "    }\n",
    "obs_id_3 = pd.DataFrame(obs_id_3)\n",
    "\n",
    "obs_id_4 = {\n",
    "    \"obs_id\": data[\"obs_id\"][15:20],\n",
    "    \"time\": data[\"time\"][15:20],\n",
    "    \"rate\": data[\"rate\"][15:20],\n",
    "    \"rate_err\": data[\"rate_err\"][15:20]\n",
    "    }\n",
    "obs_id_4 = pd.DataFrame(obs_id_4)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15    [30.0, 0.0, 30.0, 50.0, 70.0, 20.0, 0.0, 0.0, ...\n",
       "16    [10.0, 0.0, 30.0, 0.0, 20.0, 30.0, 10.0, 0.0, ...\n",
       "17    [160.0, 270.0, 250.0, 220.0, 370.0, 180.0, 230...\n",
       "18    [30.0, 20.0, 20.0, 0.0, 10.0, 20.0, 40.0, 30.0...\n",
       "19    [90.0, 60.0, 110.0, 80.0, 50.0, 70.0, 110.0, 5...\n",
       "Name: rate, dtype: object"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "20\n",
      "20\n",
      "Burst Start Times (in seconds): [41234.36786329746, 41234.36786329746, 41234.36786329746, 41234.36786329746, 41234.36786329746, 41234.36786329746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 64653.56708204746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 41234.16864454746, 71565.69901609421, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 27373.995891094208, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 71564.99589109421, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 27375.697062969208, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 71565.59745359421, 92332.24969792366, 92332.24969792366, 92332.24969792366, 92332.24969792366, 118302.64813542366, 118302.64813542366, 118302.64813542366, 118302.64813542366, 118302.64813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 36150.14813542366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 65681.54657292366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 87949.94501042366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 118293.24969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 199194.74969792366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 40437.84735417366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 65742.54657292366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 92332.14813542366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 118302.44501042366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 199563.04657292366, 85191.22854375839, 85191.22854375839, 85191.22854375839, 85191.22854375839, 85191.22854375839, 99631.62698125839, 99631.62698125839, 99631.62698125839, 99631.62698125839, 99631.62698125839, 99631.62698125839, 99631.62698125839, 99631.62698125839, 116658.03323125839, 116658.03323125839, 116658.03323125839, 116658.03323125839, 116658.03323125839, 116658.03323125839, 116658.03323125839, 116658.03323125839, 175082.2285437584, 175082.2285437584, 175082.2285437584, 175082.2285437584, 175082.2285437584, 175082.2285437584, 175082.2285437584, 175082.2285437584, 187292.6347937584, 187292.6347937584, 187292.6347937584, 187292.6347937584, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 10514.628934383392, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 92031.33010625839, 102499.12698125839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 116362.22854375839, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 161103.2285437584, 179928.2285437584, 179928.2285437584, 179928.2285437584, 179928.2285437584, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 35329.52932500839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 85191.03323125839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 99631.43166875839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 116657.83010625839, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584, 175082.1347937584]\n",
      "Burst Peak Times (in seconds): 121028       41235.168645\n",
      "121033       41235.668645\n",
      "121035       41235.867863\n",
      "121041       41236.469426\n",
      "121047       41237.067082\n",
      "                ...      \n",
      "11818142    175087.134794\n",
      "11818147    175087.634794\n",
      "11818154    175088.337919\n",
      "11818157    175088.634794\n",
      "11818161    175089.025419\n",
      "Name: o1s_time_adjusted, Length: 1162, dtype: float64\n",
      "Corresponding Burst Rates: 121028       510.0\n",
      "121033       530.0\n",
      "121035       680.0\n",
      "121041       580.0\n",
      "121047       500.0\n",
      "             ...  \n",
      "11818142    1090.0\n",
      "11818147     950.0\n",
      "11818154     660.0\n",
      "11818157     610.0\n",
      "11818161     550.0\n",
      "Name: o1s_rate, Length: 1162, dtype: float32\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/anaconda3/lib/python3.12/site-packages/IPython/core/pylabtools.py:170: UserWarning: Creating legend with loc=\"best\" can be slow with large amounts of data.\n",
      "  fig.canvas.print_figure(bytes_io, **kw)\n",
      "/opt/anaconda3/lib/python3.12/site-packages/IPython/core/pylabtools.py:170: UserWarning: Creating legend with loc=\"best\" can be slow with large amounts of data.\n",
      "  fig.canvas.print_figure(bytes_io, **kw)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# %matplotlib notebook\n",
    "import glob\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from astropy.io import fits\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.signal import find_peaks\n",
    "\n",
    "params = {\n",
    "    'text.usetex': True,\n",
    "    'font.family': 'serif',\n",
    "    'font.size': 15,\n",
    "    'xtick.minor.visible': True,\n",
    "    'ytick.minor.visible': True,\n",
    "}\n",
    "matplotlib.rcParams.update(params)\n",
    "\n",
    "main_path = \"/Users/starlabiitb/4U_1728-34/LAXPC/observations\"\n",
    "main_lcs = glob.glob(main_path + \"/*/output/burst/0.1s*lc\")\n",
    "sub_lcs = glob.glob(main_path + \"/*/output/burst/0.5s*lc\")\n",
    "\n",
    "main_lcs.sort()\n",
    "sub_lcs.sort()\n",
    "\n",
    "def get_lc_details(lightcurve_file):\n",
    "    headers = fits.open(lightcurve_file)[0].header\n",
    "    data = fits.open(lightcurve_file)[1].data\n",
    "    obs_id = headers['OBS_ID']\n",
    "    offset = headers['TSTARTI']\n",
    "    time = np.array(data['TIME'])\n",
    "    rate = np.array(data['RATE'])\n",
    "    rate_err = np.array(data['ERROR'])\n",
    "    return obs_id, time, rate, rate_err, offset\n",
    "\n",
    "main_data_list = []\n",
    "for i, lc in enumerate(main_lcs):\n",
    "    obs_id, time, rate, rate_err, offset = get_lc_details(lc)\n",
    "    main_data_list.append({\n",
    "        'obs_id': obs_id,\n",
    "        'time': time,\n",
    "        'rate': rate,\n",
    "        'rate_err': rate_err,\n",
    "        'offset': offset\n",
    "    })\n",
    "main_data = pd.DataFrame(main_data_list)\n",
    "print(len(main_data))\n",
    "\n",
    "sub_data_list = []\n",
    "for i, lc in enumerate(sub_lcs):\n",
    "    obs_id, time, rate, rate_err, offset = get_lc_details(lc)\n",
    "    sub_data_list.append({\n",
    "        'obs_id': obs_id,\n",
    "        'time': time,\n",
    "        'rate': rate,\n",
    "        'rate_err': rate_err,\n",
    "        'offset': offset\n",
    "    })\n",
    "sub_data = pd.DataFrame(sub_data_list)\n",
    "print(len(sub_data))\n",
    "\n",
    "# Combine data (corrected, no concatenation for 'offset')\n",
    "lightcurves = pd.DataFrame({\n",
    "        'o1s_time': np.concatenate(main_data['time'].to_numpy()),    # Concatenate time arrays\n",
    "        'o1s_rate': np.concatenate(main_data['rate'].to_numpy()),    # Concatenate rate arrays\n",
    "        'o1s_rate_err': np.concatenate(main_data['rate_err'].to_numpy()),  # Concatenate rate_err arrays\n",
    "        'o1s_offset': np.repeat(main_data['offset'].to_numpy(), [len(t) for t in main_data['time']])  # Repeat offset\n",
    "    })\n",
    "\n",
    "# Subtract the offset from the time to get absolute time\n",
    "lightcurves['o1s_time_adjusted'] = lightcurves['o1s_time'] - lightcurves['o1s_offset']\n",
    "\n",
    "# Estimate background as median rate\n",
    "background_rate = np.median(lightcurves['o1s_rate'])\n",
    "\n",
    "# Find the peaks in the rate data (potential bursts)\n",
    "peaks, _ = find_peaks(lightcurves['o1s_rate'], height=500)  # Adjust height threshold as necessary\n",
    "\n",
    "# Function to find burst start (where rate begins to rise significantly above background)\n",
    "def find_burst_start(time, rate, peak_idx, background, threshold=2):\n",
    "    \"\"\"\n",
    "    Find the time where the burst starts by moving backwards from the peak.\n",
    "    The start is defined as the point where the rate rises significantly above the background.\n",
    "    \n",
    "    Parameters:\n",
    "    - time: array of time values\n",
    "    - rate: array of rate values\n",
    "    - peak_idx: index of the peak\n",
    "    - background: background rate value\n",
    "    - threshold: multiplier for the background to define burst start\n",
    "    \n",
    "    Returns:\n",
    "    - burst_start_time: estimated burst start time\n",
    "    \"\"\"\n",
    "    for i in range(peak_idx, 0, -1):\n",
    "        if rate[i] <= background * threshold:\n",
    "            return time[i]\n",
    "    return time[0]  # If no clear start found, return the first time point\n",
    "\n",
    "# Get the times of the peaks\n",
    "burst_times = lightcurves['o1s_time_adjusted'][peaks]\n",
    "burst_rates = lightcurves['o1s_rate'][peaks]\n",
    "\n",
    "# Find the start of each burst\n",
    "burst_starts = [find_burst_start(lightcurves['o1s_time_adjusted'], lightcurves['o1s_rate'], peak, background_rate) for peak in peaks]\n",
    "\n",
    "# Print burst start times and peak times\n",
    "print(\"Burst Start Times (in seconds):\", burst_starts)\n",
    "print(\"Burst Peak Times (in seconds):\", burst_times)\n",
    "print(\"Corresponding Burst Rates:\", burst_rates)\n",
    "\n",
    "# Plotting the lightcurve with identified bursts and start points\n",
    "plt.figure()\n",
    "plt.plot(lightcurves['o1s_time_adjusted'], lightcurves['o1s_rate'], label='Lightcurve')\n",
    "plt.plot(burst_times, burst_rates, 'ro', label='Detected Peaks')\n",
    "plt.plot(burst_starts, [background_rate] * len(burst_starts), 'go', label='Burst Starts')\n",
    "plt.axhline(y=background_rate, color='gray', linestyle='--', label='Background Rate')\n",
    "plt.xlabel('Time (s)')\n",
    "plt.ylabel('Rate (counts/s)')\n",
    "plt.title('Lightcurve with Detected Burst Starts and Peaks')\n",
    "plt.legend()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "20\n",
      "20\n"
     ]
    },
    {
     "ename": "ValueError",
     "evalue": "zero-dimensional arrays cannot be concatenated",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[39], line 67\u001b[0m\n\u001b[1;32m     60\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;28mlen\u001b[39m(sub_data))\n\u001b[1;32m     62\u001b[0m \u001b[38;5;66;03m# Combine data\u001b[39;00m\n\u001b[1;32m     63\u001b[0m lightcurves \u001b[38;5;241m=\u001b[39m pd\u001b[38;5;241m.\u001b[39mDataFrame({\n\u001b[1;32m     64\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mo1s_time\u001b[39m\u001b[38;5;124m'\u001b[39m: np\u001b[38;5;241m.\u001b[39mconcatenate(main_data[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mtime\u001b[39m\u001b[38;5;124m'\u001b[39m]\u001b[38;5;241m.\u001b[39mto_numpy()),\n\u001b[1;32m     65\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mo1s_rate\u001b[39m\u001b[38;5;124m'\u001b[39m: np\u001b[38;5;241m.\u001b[39mconcatenate(main_data[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mrate\u001b[39m\u001b[38;5;124m'\u001b[39m]\u001b[38;5;241m.\u001b[39mto_numpy()),\n\u001b[1;32m     66\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mo1s_rate_err\u001b[39m\u001b[38;5;124m'\u001b[39m: np\u001b[38;5;241m.\u001b[39mconcatenate(main_data[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mrate_err\u001b[39m\u001b[38;5;124m'\u001b[39m]\u001b[38;5;241m.\u001b[39mto_numpy()),\n\u001b[0;32m---> 67\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mo1s_offset\u001b[39m\u001b[38;5;124m'\u001b[39m: np\u001b[38;5;241m.\u001b[39mconcatenate(main_data[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124moffset\u001b[39m\u001b[38;5;124m'\u001b[39m]\u001b[38;5;241m.\u001b[39mto_numpy())\n\u001b[1;32m     68\u001b[0m     })\n\u001b[1;32m     70\u001b[0m \u001b[38;5;66;03m# # Subtract the offset from the time to get absolute time\u001b[39;00m\n\u001b[1;32m     71\u001b[0m lightcurves[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mo1s_time_adjusted\u001b[39m\u001b[38;5;124m'\u001b[39m] \u001b[38;5;241m=\u001b[39m lightcurves[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mo1s_time\u001b[39m\u001b[38;5;124m'\u001b[39m] \u001b[38;5;241m-\u001b[39m lightcurves[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mo1s_offset\u001b[39m\u001b[38;5;124m'\u001b[39m][\u001b[38;5;241m0\u001b[39m]\n",
      "\u001b[0;31mValueError\u001b[0m: zero-dimensional arrays cannot be concatenated"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

